Multilevel Global-Local techniques for adaptive ductile phase-field fracture

This paper outlines a rigorous variational-based multilevel Global-Local formulation for ductile fracture. Here, a phase-field formulation is used to resolve failure mechanisms by regularizing the sharp crack topology on the local state. The coupling of plasticity to the crack phase-field is realized by a constitutive work density function, which is characterized through a degraded stored elastic energy and the accumulated dissipated energy due to plasticity and damage. Two different Global-Local approaches based on the idea of multiplicative Schwarz' alternating method are proposed: (i) A global constitutive model with an elastic-plastic behavior is first proposed, while it is enhanced with a single local domain, which, in turn, describes an elastic-plastic fracturing response. (ii) The main objective of the second model is to introduce an adoption of the Global-Local approach toward the multilevel local setting. To this end, an elastic-plastic global constitutive model is augmented with two distinct local domains; in which, the first local domain behaves as an elastic-plastic material and the next local domain is modeled due to the fracture state. To further reduce the computational cost, predictor-corrector adaptivity within Global-Local concept is introduced. An adaptive scheme is devised through the evolution of the effective global plastic flow (for only elastic-plastic adaptivity), and through the evolution of the local crack phase-field state (for only fracture adaptivity). Thus, two local domains are dynamically updated during the computation, resulting with two-way adaptivity procedure. The overall response of the Global-Local approach in terms of accuracy/robustness and efficiency is verified using single-scale problems. The resulting framework is algorithmically described in detail and substantiated with numerical examples.

==> GL_oneD.m <==
%=============================
% Initialization
%=============================
L=1;
E1=10;l1=L;
E2=2*E1;l2=L;         
E3=3*E1;l3=8*L;   % global Young's modulus        
tau=0.1;          % applied traction force at the
                  % global level  
TOL=1E-12;        % tolerance of iterative GL         
%--------------           
uR=[];uG=[];uL=[];
resi=[];    
residual=1;
i=0;
k1=E1/1;         
k2=E2/1;         
k3=E3/6; 
%=============================
% Reference
%=============================
KR=[k1 -k1 0 0;...
   -k1 k1+k2 -k2 0;...
    0 -k2 k2+k3 -k3;...
    0  0 -k3 k3];                % Jacobian
uR0=KR(2:end,2:end)\[0 0 tau]';  % reference solution displacement
uR=[0;uR0];
%=============================
% Assembeled Jacobian
%=============================
KG=[3*k3 -3*k3 0;...
    -3*k3 4*k3 -k3;...
    0 -k3 k3];                % global Jacobian
KL=[k1 -k1 0;
    -k1 k1+k2 -k2;
    0 -k2 k2];                % local Jacobian
KF=[3*k3 -3*k3;-3*k3 3*k3];   % fictitious Jacobian
uG0=KG(2:end,2:end)\[0;tau];  % initial global solution
uGamma=uG0(1);                % initial uGamma 
%=============================
% Perform iterative GL formulation
%=============================
while residual>TOL
i=i+1;    
%-------------
% Local
%-------------
uL2=uGamma*(k2/(k1+k2));   % updated local solution at local node 2
uL=[0,uL2,uGamma]';        % updated local solution
rL=KL*uL;                  % updated local reaction force
lambdaL=rL(3);
%-------------
% Fictitious
%-------------
uF=[0,uGamma]';            % updated fictitious solution
rF=KF*uF;                  % updated fictitious reaction force
lambdaF=rF(2);
rT=lambdaF-lambdaL;        % updated interface residual
%-------------
% Global
%-------------
uG0=KG(2:end,2:end)\[rT;tau];
uG=[0;uG0];                % updated global solution
uGamma=uG0(1);             % updated interface solution
%-------------
% GL residual indicator
%-------------
residual=norm(uGamma-uR(3));
resi(i)=residual;
%-------------
mat_uL(:,i)=uL;
mat_uG(:,i)=uG;
end
%=============================
% Plot
%=============================
figure;plot(log10(resi),'LineWidth',2);title('Convergence behavior of the GL')
%-------------------
figure;plot([0,1,2,8],uR,'DisplayName','Reference u','LineWidth',2);hold on;
plot([0,1,2],mat_uL(:,1),'DisplayName','Local u','LineWidth',2);hold on;
plot([0,2,8],mat_uG(:,1),'DisplayName','Global u','LineWidth',2);title('initial displacement solutions')
%-------------------
figure;plot([0,1,2,8],uR,'DisplayName','Reference u','LineWidth',2);hold on;
plot([0,1,2],mat_uL(:,i),'DisplayName','Local u','LineWidth',2);hold on;
plot([0,2,8],mat_uG(:,i),'DisplayName','Global u','LineWidth',2);title('Converged displacement solutions')
%=============================
